Rethinking Missing Data: Aleatoric Uncertainty-Aware Recommendation

Historical interactions are the default choice for recommender model training, which typically exhibit high sparsity, i.e., most user-item pairs are unobserved missing data. A standard choice is treating the missing data as negative training samples and estimating interaction likelihood between user-item pairs along with the observed interactions. In this way, some potential interactions are inevitably mislabeled during training, which will hurt the model fidelity, hindering the model to recall the mislabeled items, especially the long-tail ones. In this work, we investigate the mislabeling issue from a new perspective of aleatoric uncertainty, which describes the inherent randomness of missing data. The randomness pushes us to go beyond merely the interaction likelihood and embrace aleatoric uncertainty modeling. Towards this end, we propose a new Aleatoric Uncertainty-aware Recommendation (AUR) framework that consists of a new uncertainty estimator along with a normal recommender model. According to the theory of aleatoric uncertainty, we derive a new recommendation objective to learn the estimator. As the chance of mislabeling reflects the potential of a pair, AUR makes recommendations according to the uncertainty, which is demonstrated to improve the recommendation performance of less popular items without sacrificing the overall performance. We instantiate AUR on three representative recommender models: Matrix Factorization (MF), LightGCN, and VAE from mainstream model architectures. Extensive results on two real-world datasets validate the effectiveness of AUR w.r.t. better recommendation results, especially on long-tail items.

==> pic/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 133,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_twin(_y1, _y2, _ylabel1, _ylabel2,data):\n",
    "    fig, ax1 = plt.subplots()\n",
    "    x=np.arange(1,6)\n",
    "    color = 'tab:blue'\n",
    "    ax1.set_xlabel('alpha',size=20,weight='bold')\n",
    "#     ax1.set_ylabel(_ylabel1, color=color)\n",
    "    line1,=ax1.plot(x,_y1, color=color,label='overall',linewidth=5)\n",
    "    ax1.tick_params(axis='y', labelcolor=color)\n",
    "    plt.xticks(size=15,weight='bold')\n",
    "    plt.yticks(size=20,weight='bold')\n",
    "\n",
    "    ax2 = ax1.twinx()  # 创建共用x轴的第二个y轴\n",
    "\n",
    "    color = 'tab:red'\n",
    "#     ax2.set_ylabel(_ylabel2, color=color)\n",
    "    line2,=ax2.plot(x,_y2, color=color,label='tail absolute',linewidth=5)\n",
    "    ax2.tick_params(axis='y', labelcolor=color)\n",
    "\n",
    "\n",
    "    plt.xticks(size=15,weight='bold')\n",
    "    plt.yticks(size=20,weight='bold')\n",
    "#     plt.legend(size=15,weight='bold')\n",
    "    plt.legend(handles=[line1,line2],fontsize=15,loc=[0.3,0])\n",
    "    fig.tight_layout()\n",
    "    plt.savefig(data+'_hyper.png',dpi=300)\n",
    "\n",
    "    plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 134,
   "metadata": {},
   "outputs": [],
   "source": [
    "yelp_overall=[0.1317 ,0.1316, 0.13, 0.1281, 0.1257 ]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 135,
   "metadata": {},
   "outputs": [],
   "source": [
    "yelp_t1=[0.0371,\n",
    "0.0459,\n",
    "0.0453,\n",
    "0.0498,\n",
    "0.053\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 136,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_twin(yelp_overall,yelp_t1,'overall R@50','tail absolute R@50',data='yelp')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 137,
   "metadata": {},
   "outputs": [],
   "source": [
    "amazon_overall=[0.0908,\n",
    "0.0956,\n",
    "0.0981,\n",
    "0.0996,\n",
    "0.1003,\n",
    "]\n",
    "amazon_t1=[\n",
    "    0.0256,\n",
    "0.0333,\n",
    "0.0387,\n",
    "0.0426,\n",
    "0.0448\n",
    "\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 132,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAdIAAAEYCAYAAADoE3fkAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+WH4yJAAAgAElEQVR4nOydd5gURdrAf7MB2F12yTkNoNilKCLoKSqg56kwZlRQuTN7YkIO0fE7MYB3N0pQ9BRBPTEr5sM5PMMJJkwIiFqtEkZyZoFlCRv6+6N6mN7ZnpmeYYlbv+eZh+5KXbXsztv11ht8lmWh0Wg0Go0mM7L29QQ0Go1GozmQ0YJUo9FoNJrdQAtSjUaj0Wh2Ay1INRqNRqPZDbQg1Wg0Go1mN8jZ1xM4EMnKyrLy8vL29TQ0Go0mIaWlpZZlWXqztBfQgjQD8vLy2Lp1676ehkaj0STE5/Nt29dzqC3otxWNRqPRaHYDvSPVaDSaWow0RBNgOHA20NEuXgxMA8YJU67PYEwfcAlwJdAdKATWAZ8BDwlTfulhjIHAK3HFHYUpI3HtZgB9Ugz3mDDlTS7PqJG16x2pRqPR1FKkIboC84E7ga5Agf3papfNt9ukM2Yu8DrwInAa0ASoA7QGLgZmSUMMTzFGS+DxtBaTJjW5dr0j1Wg0mlqINEQe8CbQyi4qBp4ELOA6oKFd94Y0RDdhyu0eh74buMBx/wYwFzgHONYuGyMNMU+Y8sMEYzwFNPa6FgdPAAtdyuc4b2p67VqQajQaTe3kMuBQx/2lwpTTAaQhZgJhu7yL3fbpVANKQzQAhjmKpgpTDrTrxgI/A+0BH3APUE2QSkNcAwTs2zepKpRT8aow5QwP7Wp07Vq1q9FoNPsxW9dvZO7k5/lg7OSaHvp8x/Vm4D3H/XvAFse9V2F2Oko9GmVq9MLe1U1z1J0kDdHM2VkaogMw3r59Oq69F56VhiiVhtgmDfGrNMQkaYguLu1qdO1akGo0Gs1+gmVZLFlfyr9n/coz907kzTMHsvCkk6k7/u/UffFfbC7dkc5wOT6f71vH57q4+qMd14uFKXelAhOmrEQZ3UTp5vGZR8fdx6tZ4+93jWsbKE1BGSZFqLqz9Up7IA+oBxyCUtPOlYY4O8k8d3vtWrWr0Wg0+4iSHeV8v6yYOUuKmb9gFVlffU73hbM5drXk0MryKm2bbduE/PBzfnfOqV6HL7csq2eS+iaO680u9c6yph6f2STuPn7c+HvnuEOBvkAlcLkw5RZpCI+PZSXwP2ARUBe1M44KyzzgRWmIzsKUa13mudtr14JUo9Fo9gKVlRaL1pXw3RIlOOcs2cjiFRvoscqk9/J5/HnVj9SrKEs6RnF4OngXpOngS1HmNXF1/Dip7i0AaYjDgL/bZQ8JU37i8XkAfwZ+tXeS2OMFUVbDl9hFhSiL4cc8zDm+LOXaPQtSfzCc1N8mEgqk5WvkD4bbAlcAxwA9UFvyKM9GQoErkvTNBa4FLgWOQL1xrAI+Bh6MhAIyQb8C4BZgAOoQORdYCvzX7rc0nTVoNBpNIjZu3cncZTGhOXdpMVu2l5NTWc4xa37hrGVzOWHVj+SXe1fXNv72U6yKCnzZ2TUxxfUolxSAIpf6ori2XliXZAy3++i4E1Df4z8Cf/X4LACEKX92KbOkIR4hJkgBDo97bo2t3ZMg9QfDXYH3iZkKR+lqf67wB8OnR0KBH7yMZ9MTGJ1G++hcioD/ACfGVXVACebL/MHwnyKhwCtx/dqgLMSMuH6H2p/L/cHwOZFQYEa6c9JoNLWb8opKzFVbmLPUFppLilm0LhZGNKuygqPXLaDPsrmcsPIHCsvSi963Ma+ISNcTyDvjDHpm1Zhpy1xiwqSjNERWdFcnDZFFbMMEMC+NMZ0cQlXXk85x9dFxW9r/HgFsT6LSXWzXneLROtdJpeO6RteeUpD6g2HP/jb+YLhbJBTw6msEsBX4HvgOtbts5KHPY8SEaCXwLOpg+lLgMNQuc4o/GP4+Egr8ZK/BB7xMTIjuACYDm1CRN9qgtv6v+4PhwyOhwJo01qDRaGoZqzdvVzvNpRuZs6SY75cVs72sskqbLKuSrusW0Xv5XE5aMZ8GO9OLz729oIgdJ/al9Xlnc1jv4+mVU+MncW8D/e3rQqAfMbePfkB9R9u3ohfSEH6qGuNcKUw5xb5+HygF8u37i4HX7H71UBrNKJ87ziwzQhqiN8oY6Clhym2Och9K++hkvuM6o7Unwsv/TDV/m0goMB3AHwxn5GtkMx0oioQClfZYZ5FCkPqD4UPtZ0QZGwkF7rDrJqL+cwtQh813An+02/0eONnRb1gkFJho93sF9QP2oQ6gbwZGelyDRqM5yNleVsGPKzYzZ8lG5iwtZu6SYpYXu+8ofVYlh2/4jd7L5nLSiu9pvGOLa7tEWIVFFJ3+BxoF+pN/3HH4al54OnkBGEHs+/1FaYhJ9rXTwvdX1HljSoQpN0lDjAfusosulIZ4HbUrPQ9o52h+r+P6A2CBy5AdUNrLKNNRgjoqgBsDjwCjpCH+C/yEUhGfSVXL3LU4XHGo4bV7+V/y4m9TaN9fgEdBGgkF0rLjtjmPqofAu34wkVBgrT8YnkHMkfdcfzCcZQtq5xri+/3oD4Z/QqkUQK1BC1KNphZiWRbLNm7juyUb7R1nMT+t2ERZRRJ7E8visI1L6L18HievmEezbZvSemZW/foUnnYaRf37UXDCCfhyc3dzFd4QptwmDXEBSoi1BBoAt8c1WwVc4NzteWAU6vs0+r07wP44GeGMaiRMOcJtIGmIK4BnHEU3xMfatWkIDEwwn/XAecKUxY7n1ejavQjSKv42kVBg129UJBSo9AfDi4Gj7CKvvkaZko6PUiHQCfWW4+y3ycUwaiExQWr4g+G6GQp6jUZzAOF0P5mzpJi5SzeyrmRn6o6WRedNK+i9fC69l8+lZenGtJ7ry8+n8NRTlfA86SSy6tTJcAW7hzDlD3Y82dtQIfz8dlUE+DcwNt2g9cKUZdIQA1DHbVehvn/jg9bPqpEFKFXyBagN1LFAC5RmsRT4BWVP85gwZbXjuppcuxdBuid8jTIlEx+lBaS3hiyUinmVs4HtzHwdQJ199Euv0Wgyx8395JfVW6j06tgBdNi8kt7L5tF7+Vzabo03UE2Or1496vfpQ1G/ftTv05usvLw0V7BnsIXFnfbHS/sI7i4jzjYWSiXqSSWcZJwpqCANiepLUWeYKc8xE/RPa+2JSFcBX1O+RpmSkY9SXHmqNTj7xQosazLKQImCgoI9vU6NRrObJHI/SZc2W9bQZ/lcei+fR4ctq9Pq68vNpaB3b4r69aPwlL5kFRSk7qQ54PAiSPeEr1GmuPkobYy7dxKdzzqUMZRbm/iySpRlskajOUBI5X6SLi23rldq22Xz6Lx5RXqdc3IoOLGXEp6//z3ZhYWp+2gOaLwI0ir+Ng4DHvzBcKa+RpkyF6V3j3II8I3j3umjtAUVLirar5d9XeQPhptFQoG1CfqZ+nxUo9m/iXc/mb9sE9vKKnZrzGalG+m9fB59Vszj0I1pxmbJyqLg+OMp6t+PwtNOI7thw92ai+bAwosgzcjfxh8M+4nzNYqEAlMynahjLg8QU8VejC1I/cFwc1Scxij/jgp8u98NjrpdoaLsYBPOiBcZ6do1Gs2eIR33k3RptH0z52yU9F0xj5ZLf0mvs89Hfs+eSniefjo5TeJNODS1BS+CtJq/jT8Y3i1fIwB/MNwZGOIocvqQ9vQHw2OjN5FQ4Db731/9wfCLwGC76i/+YLgx8Btqpxp1At4B/MMx3ofAp8R8Scf5g+HDUCrcqx3t1gOPel2DRqOpeVYUb+ObyAbv7idpUFAnmxOaZHH6up/o8tOX1P3pe7DSGzuve3eltj3jDHJbNK+ReWkObFIK0kgosM0fDHvyt4mEAum8JrZDxe514whi7iigzJOj3IRya+mFsrC9Kq5vGWr3+6NjDZY/GL4UJVAPQwVsuDmuXwlwYSQUSM+aQKPR1AhfL97AxBkL+Pjn3Qp2U4VDm9ene/uG9GyczZGL5pD/+ceUvv4VVFam7uyg3pFHUtSvH0VnnkFu69apO2hqFZ6sdiOhwA+2CjShv026QeszJRIKbPIHw31Ru+H4oPX/A8ZEQwPG9VvmD4Z7oFL1XIjaYccHrV+yN9ag0WgUlZUW/zPXMHHmQmb/lp4vZjwN83Pp3q4h3ds3onv7hnRtkI3vi0/Y/J8X2frFLCgvpzSN8eoaBkX9+1PU70zqtGuXuoOm1uKz0lRraJT7y9atmVsEajS1nbKKSqbNW8ETMxfyy+qStPtnZ/kQrQrp3k4Jze7tG+Fvko9VWsqWj2ewefp0tn7yCVZZ8rRk8dQ5pLPaefbrT91OHVN32I/x+XyllmVpf5u9gM5HqtFo9hrbdlbw6jdLePLTxWkZDDUvrMsx7WNC88g2Dciro1KJVW7bRsnMT1g+fTolM2dibU8nbwbU6dCBwv79KOrXj3pduqTuoNHEoQWpRqPZ4xSX7uS5Wb8x5YsIG7amDsHXrnEeZxzecpeatlWDevh8sbgplTt3suWjGWz+z3S2fPwxVmk6SlvIbdOGIlt41hWiytgaTbpoQarRaPYYKzdt4+lPF/PS10so3Znaz1O0KmJI387079qSnOyqeTetsjK2zpqlhOdHH1G5Jb3MKjktWlB05pkUBfpT78gjtfDU1BhakGo0mhpn4doSJs1cyFtzlntyXfldx8YM6duZPl2aVRFwVnk5pV9/zebp09ny/gdUbEovs0p206YUnXEGRf37kde9O76aS4p90CAN0QTlQXE2sQA7i4FpwLh0g9bbY/qAS1D5nrtTPWj9lx7GGAi8Elfc0Zn9RRoi3553H1S6tVZAc5T3xmKUt8lDwpTVImxIQ0RQadqSMUKYcmyKNtrYKBO0sZFG4868pcVMnLGQ//60ypN75h8Ob8H1fTrTo0PMjdyqqKB09uyY8Fyf3vd4dqNGFJ5+OkX9+pF/bE982dnpLuOgwIuxkZ395H2UAHJjJXC6MOUPXp8rDZGLEoAXJGl2mzDluCRjtAR+ROUbdRIvSHtSNbqdG1uA/sKUn8U9I0INCVK9I9VoNLuFZVl8vmA9j89YwBcLUwu9nCwf5x7dhuv7dOLQFrE4tFZFBRtffZX1kyZTvjo9d+6soiIK/3AaRf36U/C74/ZaTs8DGWmIPOBNYkK0GHgSlbTjOlSOz1bAG9IQ3YQpvVpx3U1VIfoGKkzrOahUZwBjpCHmOXOSxvEU1YVoMrahXgjmoNwhLyAWRKgQeF4aorMwZSIH4r9TNW57lBleHq4FqUajyYiKSov//riKiTMWMn95apVrXm42g45rxzUnd6JNw6opxLbNm8eq+0ax/adqLuAJySoooP7vT1VpyU48EZ9Ob5gulxETNgCXClNOB5CGmEksFGwXu+3TqQaUhmgADHMUTRWmHGjXjQV+BtqjwrzegwqSEz/GNaj8oqAEfbKdbSlwHzBBmHKXIJSGuBf4DhB2kR8VCjbRzvrJBAnDPaEFqUajSYsd5RW89d1yJn2yiMUeMqw0yMvlil5+Lu/lp3FBVWFXvnEja8ePp/i11z0925eXR+EpfSns14/6vXuTVbduRmvQAHC+43oz8J7j/j2USjSqMrgAD4IUOB1wqpOnRi+EKbdLQ0wDbrSLTpKGaCZMuSuUlTREB2C8ffs06kw1oSAVpvwJuNelfLs0xH+ICVJQEe0S8bE0RCugAhVo6D3U+bCn1D9akGo0Gk9s2V7Gy18v4alPF7NmS+oESS2L6nHNyR255Lj2FNSt+lVjVVZS/NrrrB0/PqUBka9OHZUQu38/6vfpQ1Z+ftL2Gs8c7bhebCfjBkCYslIaYjFwlF3ULYMxARamuO+GvSu1DZSmoIR3BLWzHeDxuW44hehmQCZp63dcH25/rpCG6CdM+XWqB2lBqtFokrKuZAdTPo/w3KwImz0kxu7UrIDr+3TmvKPbUCenupXstvk/sGrUKLbPn590nPp9+lAU6E/9U08lu379pG01ruT4fL5vHfeTLcua7Lh3pqvZ7NLfWdbU4zPjU+DEjxt/7xx3KCqDVyVwuTDlFmkIMkEa4nJiWcsAHhCmdHM2XgzMRAnuItQ57iF2XWNgqjTEYcKUSd8ctSDVaDSuLN1QypOfLuLVb5ayozx1kPdu7RoypE9nTj+8BVlZ1X00K4qLWfPwwxS/OjVpxpW6QtBy5Ejyj+m+W/PXUG5ZVk+Pbd2cap1lXt074sdJdW8BSEMchjL4AeWu8onH51VDGmI48KCjaApVs4FF6SdMWWWXKg0RBD4ilimsA3AasfNiV7Qg1Wg0VTBXbeaJGQuZ9v1KKipTf3+efGhThvTtzAmdmrgGObAqK9n01lusGTuOio2JA9NnFRbSbOhQGg0aiC9HfzXtBdYD0VQ2RS71RXFtvbAuyRhu99FxJ6CsbX8E/urxWVWw3W4mUjU15iPAMKfaOkq8ELXLyqQhHicmSEGpebUg1Wg0qfkmsoGJMxbyP3NNyrZZPuh3ZCuG9OlM1zYNErbb/tNPrBo1mm1z5yYdr8G559J8xG3kNPWqQdTUAHOJCdKO0hBZUfcQaYgsYsEZAOalMaaTQ1AuKVE6x9VHx21p/3sEsD2JSnexXXeKMOWMaKE0RGOUm01fu6gcJUD/6XHeyUipjtGCVKOpxVRWWnz88xomzljItx7SmNXJzmJAj7Zc17sTHZsm9vWv2LyZtRMeYePLLyfN/Vn30ENpec/d5Pf0qoHU1CBvEztHLAT6Edt59QOcB9NvRS+kIfyos8UoVwpTTrGv30e5pEQtwi4GXrP71UNFIYryudNiN1OkIboA7xJz5SkGLham/CBJnwH2HF8RpixzlOcCN8Q1T36YjxakGk2tpKyikne/X8ETMxbx8+rUMWvr183hsuPbc/WJHWleVC9hO8uy2PTOO6wZMzZpRKKsggKa3XIzjS69VAdP2He8AIwgJoBelIaYZF9f52j3K/CilwGFKTdJQ4wH7rKLLpSGeB21Kz0PcCZ2vddx/QGwwGXIDqjQf1GmowT1WgBpiM7Al0AjR5vXgW7SEPGWxtOFKX+0r9sBD6ECQ7xnr7ERcC4xYyNQlr7/S7TeKFqQajS1iG07K5j67VImf7LIUxqzpvXrcOWJHRl8fAca5CUXeNt//lmpcWfPTtqu6KyzaD5iBLktmqc1d03NIky5TRriApQQawk0AG6Pa7YKuECY0nvOOxiFUtFG/VQHUN2NZYQzqpEw5Qi3gaQhrgCecRTdEBc4oR1VhSjANQnmtQ51BuukBXB5gva/AecJU6Y0VdeCVKOpBWwqLeO5WRGeSSON2XW9O3NRj7bUy00eq7aipIR1jz7KhhdehIrEGV7qHNKZliPvpuB3x6U7fc0eQpjyBzve7m0o1w+/XRUB/g2MTTdovW2wMwC4FLgK5VsaH7R+Vo0sIHOeAdagIih1QwnUhqggFD8B7wAThSk9ZZ3XQeszQAet1xworNq0nac/W8RLXy1hq4c0ZkbLQob07UzgyFbV0pjFY1kWm98Ns/rBB6hYG2+sGcOXn0+zG2+k8Z/+qNW4exEvQes1NYPekWo0ByEL15YweeYi3pyzzFMas+PsNGZ949KYJWLHr7+yatRoSr9JnnijsN+ZtLjjDnJbtkzaTqM5kNGCVKM5iPh+mUpj9t6P3tKYnSZaMKRvJ3p08JZoo6JkK+sef5wNzz0H5YmPjur4/bQYeRf1TzzR69Q1mgMWLUg1mgOcaBqziTMX8PmC1MdZ2Vk+zj26Ndf36UwXRxqzVM/YMn06q0MPUL4msZ+pr149mg4ZQuMrryBLZ2PR1BK0INVoDlDSTWNWLzeLQce255qTO9K2kffA7zsWLWLV6NGUzvoyabvCP/yBFncGyW3dOmk7jeZgQwtSjeYAI5M0Zpf38nOFSxqzZFSWlrJu4hOsnzIFysoStstt356WI++i/sknJ2yj0RzMaEGq0RwglOwo56WvfquRNGbJsCyLLR98wOp/hChfuTJhO1/dujS9/s80vuoqnRdUU6vRglSj2c+p6TRmydgZibDq/r+x9bPPkrarf+qptPi/O6nTtm1a42s0ByNakGo0+ylppzFr24AhfQ9JmMYsGZXbtrFu8mQ2PPU0VjI1btu2tPjr/1F4yilpja/RHMxoQarR7GfUdBqzZFiWRcnHH7P6b3+nbPnyhO18derQ5NpraXLtNWTVSxxrV6OpjXgWpP5guAkwHBW9P5peZzEwDRgXCQXSCiNlj+kDLgGuBLoTF0YqEgq4mgn6g+FjUNnUewOtgJ2ogMdvAQ9HQgHXKNz+YLg/KmTVsaiQUNmoTAHS7vtEJBRIJ6akRlNjpJPGzOeD/h7SmCVj59KlrL7/b5TMnJm0XUHvk2n5179Sp0OHjJ6j0RzseAoR6A+Gu6LS47RK0GQlcHokFPjB64P9wXAu8ApwQZJmt0VCgXFx/W4CHkYJQTcWAqdFQoFIXL/7SZ0w9jvgpFTCVIcI1NQUlmUx4+e1PPbxghpNY5aMyu3bWf/U06yfPBlrZ+K4uzmtW9Hy//6P+r//fdo7Xc2+R4cI3HukFKT+YDgPlXzVmevtScBCpdppaJf/AnSLhALbvTzYHwyPJpZqB1RS1rmowMnH2mUWSkB/aPfpAXwDRP+qFwEvofLmXUUs+/o3wPGRUKDS7tcCWAFELS9WA1OA7ajAytG1AVweCQWeSzZ3LUg1NUHJjnLueP17wvMTW8ZG8ZrGLOUzZ85k1f1/o2zp0sSNcnNpctVVNL3+z2Tl5WX8LM2+xasglYZIqm1MN2i9PWZSbaMwZXKnZDXGQNRmy0nHuOwv0bYFwC2oLDNdgFxgKfBf4EFhStdf+JpauxfV7mVUFTSXRkKB6QD+YHgmsUSwXey2T6ca0B8MNwCGOYqmRkKBgXbdWOBnoD1KYN4DRNPtXE1MiFrAKZFQYInd72uUUAUliAOoHwaojAZO88WbIqHA63a/acC3jrpmqeav0ewuC9aU8Ofnv2Xh2uQvZOmkMUvGzmXLWf2Pf1Dy0UdJ2xX06kWLkXdRt2PHpO00Bwd25hc3bWNX+3OFNMTpwpSetY12cmw3bWNrVKLvi6UhbhOmHFetc2yMlsDjHp/XBiUjjLiqQ+3P5dIQ5whTzojrV2Nr92Ibf77jejPwnuP+PVTamSjJ1LROTgecb0pToxf2jnaao+4kfzAcFW6dHeUbokLUZm7cM85xXC9AnaNG6e8Phpv4g+H6VF1fBTGhrdHsEabPX8m5//wsqRBt1ziP0ed15bM7TuXGUw7JWIhW7tzJuieeYNFZZyUVojktW9Lm4Ydp9/RTWojWEqQh8oA3iQmSYmAM8KB9jV33hjREOmqQu6kqC94ARqI0hVHGSEOclmSMp4CUAaDtne/LxIToDuBR4H4gaj1XCLwuDdHc0a9G1+5FkB7tuF4cCQV26YJt1eliR318RnIvY4I610x2Hx232FHW2B8Mt08y5pGOea5HZYKP+hBciVIzbCF2broMGBgJBealnL1GkwHlFZX8/T+SIS9+lzClmdGykAmDjubj4X354/EdUuYCTUbJp5+x+OxzWPvwBKztCU5ccnJocu01dA6/S9GZZ+iz0NpFNW2jMOXtwpR32HVRusTdJ0Qaopq2UZjyQmHK+1HGodHNT1Tb6DbGNSiNIihhl4zfA86QWsOEKW8RphwJnIHSXAI0AW52tKvRtXsRpE0c15td6p1lTT2MFz+m27jx99Fx33GU+YCP/cHwaH8wPB54Iq5PlazpkVDgEeAswM2iowL11vRJogn7fL7rfD7ftz6f79vyJFkvNBo31m7ZweCnv2LyJ4tc6/PrZPPQwG5MH3oy5x7dJmUu0GSUrVzJsluGsvTaa9n5228J2+X/7nd0eudtmg8fTlaBtkmphexVbaMwZTVtozRElaM0aYgOwHj79um49m6cH3fvfN6PqCTdUZxrqNG1p/vX6va66izzmiU8fpxU99FxX8bxgwI6oQyWhhEzNIpSJYaaPxgegfpPaYSyMn4Qtf3/BWUBPBT4ynbzqYZlWZMty+ppWVbPnBztfqvxzuzfNnL2o5/x5aINrvWdmhbw9o0ncn73tru1I7R27mTdk0+ysH+ALe+/n7BdTrNmtB43lvZTnqFu584J22kOeqpoG4Upd31/C1PubW1jVE07BaWKjVB1Z+vleZtcjIOczzOkIaKxLGt07V4EqXNi8cIqvsyrdde6JGO43a8HsNXKg1BGR5+j3hq2AnNQP3Tn28eK6IU/GD4VJTizUUL55EgocEckFBgJnABEU2d0xNt/nkaTEsuyeG5WhEGTZ7Fqs7tq9YwjWvDOTSd6TmeWiK2zZrHo3PNYO2481rYE3lvZ2TS+8ko6TZ9Og0BAq3EPfnKiWjT7c11c/f6kbQS1memLOoK7XJjSNR5AkuelWkMWMU1lja7dy9ZqLsraCqCjPxjOcriVZBEzGQblJuOFeMOgQ1DCMEr8a/KucW1h+i/7swt/MNwSGOso+txxHXBcr4uEArveUiKhwAZ/MPwLMZeb+DcqjSZttu2s4P/ems9bc9yjBWX54PYzDf7cu9NuCbSy1atZ88ADbP7P9KTt8nv2pMXdI6nXpUvGz9IccJRbltXTY9t9qm2UhjgM+Ltd9pAwZcJjtiTjpVrDruelaBNflnLtXgTp20B/+7oQ6EfM5aUfyoczylvRC38w7Kfq9vjKSCgwxb5+HygFokkRLwZes/vVQ/n0RPk8EgqsdYzbNBIKVNnR+oPhfJQ+PWqZUQ4862jiNHls6g+GO0eFqT8YboQ6UI6iIxtpdovf1m/lz8/Pxlzl/kLdpKAOj17SnV6HeH3Jr45VVsaG519g3T//SWVpacJ22U2b0uL2ERSdfbbegWriWU9sk7RPtY3ABCAP+JHUgXPinxf9/k61hkpiBqs1unYvgvQFlMVr1MLpRX8wPMm+dqoKfgVe9DAekVBgk20gFA3IcKE/GH4dtSs9D2jnaH5vXPdp/mA4G/gKFVihDWrH6exzf5xrzP+IWWz5gE/9wfDzKJeYiwFnjLXkr/YaTRI+kqu59dW5bEmQpXsNR/MAACAASURBVOXodg15/LJjaN0w80AHW7/6mlWjR7FzQfxxk4OsLBpddhnNbrmZ7MLdUxtrDlqqaBulIbLs80GkIfa2trGl/e8RwHZpiETjL7brTrH9QucCvey6ImmIZsKUax3tnc8zhSmjtjM1uvaUgjQSCmzzB8MXAB+gFtsAuD2u2SrggjTj1I5C/dCi1lMD7I+TEdGoRg58KDXssbgzHhgdt4a3/cHwVJTQBOUfFL8GUEL0WZdyjSYpFZUWEz78hUf+tyBhm8HHt2fkWYdTNyczl5ayNWtYM2Ysm6clN2TM696dlvfcTT0j3j9do6lCRtpGaQg/cdpGYcop9nVCbaPtj1lF2xgn9DJdww2O+4uBx+zndQUOd1sDGa49EZ7MTyOhwA92vN3bUIEO/NEq4N/A2HSD1kdCgTJ/MDwAFaLvKtTZZHzQ+lkuXSehttpdiUUhWolyXXk8Egp849IHlJHSmyifoGOAqHPuBtTbyUvAC9HzX43GKxu37mToq3P55Bf374S6OVn87fwjubBHZrk7rfJyNr70EmsfeZTKkpKE7bIbN6b5bbfR4Lxz8WVl7j6jqTVU0zZKQ+yWtlGYcpM0RBVtozSEF23jB6jAOfF0AJznvNNRgjr6x/Yh8CkxX9Jx9nlrMcooNcp6VKCGKDW6dk9B6zVV0bF2NVHmL9vE9S/MZnmxuzKmXeM8nhjcgyNaZ5ahpXT2bFbdN4odv/ySuFFWFo0GDaLZ0FvIbpDZczQHH15i7dq7tqi20Y1VwB+cYfJS7EijIQJfpbqPp5MRwpRjk9RHx7oCeMZRVC3WrjREW5RAPSzBMCXA2QlCBKa19kTo11aNJkOmfrOUAU98kVCInnJYM9696eSMhGj5unWsCN7Jb5cNTipE63U7Cv9rU2l590gtRDVpYwuJrkAI5T5Yan9+ssu6phNn1x6zDHVMNxhln7IBKENpDl8DenkRomk8bxnQA2WkNAclOHegdriPAUfEC1G7X42tXe9IM0DvSGs328squG/aj7z8tXsGFZ8Pbv19F24+9RCystJMtF1RwcaXX2HthAlUbknsRpfdsCHNhv+FhgMGaDWuxhWdRm3voUP0aDRpsGxjKTe8+B3fL9vkWt8gL5eHBx3NKYc1d61PRumcOawaPZodP8nEjXw+Gl50Ec2G3UpOo0aJ22k0mr2GFqQajUc+/XUtt7w8h42lZa71R7Qu4onBPWjXON+1PhHlGzawZtw4Nr2RPD53vSOOoOU9d5N31FFpja/RaPYsWpBqNCmorLSYOHMhY9//mUQnIRf2aMv953VNO1vL5g8+YOVdI6nc5L7DBchq0IDmw26l4UUX4cvOPBuMRqPZM2hBqtEkYdO2MoZPnceHcrVrfZ3sLO495wguOa5dWpGDLMti/aRJrH14QtJ2DQZcQPPhw8lpnDI1o0aj2UdoQarRJMBctZnrn59NZL17CL7WDerx+OAeHN2uYVrjVu7Ywcq/3sXmd99N2KauELS8eyT53bunNbZGo9n7aEGq0bjw9pzlBN/8nu1l7vE5TjykCY8M6k6T+nVd6xNRvnYtS2+6ie3zvnetzyospNnQoTS6ZJBW42o0BwhakGo0DnaWV/L3/0imfBFJ2OaGvp0ZfvphZKfp2rJdSpbecCPlK1e61tc/5RRajR5FTtPMg9lrNJq9jxakGo3N6s3bueHF75j920bX+sK6OYy9uBtnHJEoEEpitnz4IctH3J4wV2iTa6+h2bBh2idUozkA0YJUowG+XLSem16aw7qSHa71XVrU54nBPejUrL5rfSIsy2L95CdZ+9BDrvW+3Fxajh5Fw/POS3vOGo1m/0ALUk2txrIsnv5sMf+YblJR6e7bcna31jww4Ejy66T351K5YwcrR45k87/ds7VkN25M238+Sv4xx6Q9b41Gs/+gBamm1lKyo5w7Xv+e8Hz3M8ucLB9/DQiu6OVPOyl2+bp1LLvpZrbNjU/PqKjbpQttH3+cOm3bpD1vjUazf6EFqaZWsmBNCde/MJsFa9zTkjUrrMvjlx3Dsf70/Te3//wzS4cMoXxFAqOivn1pPXYs2fV1GFTNvkcaogkwHJUrNJrQejEwDRgnTJlWikx7TB9wCXAl0J24FJnClF+69BkMBICjUGkuGxILdj8beE6Y8t24PvcC93ic1n3ClPc6+kZQadqS4SlLjbZs0NQ6ps9fybn//CyhED3W34jwzSdlJES3/O9/RC65NKEQbXz1VbR97J9aiGr2C+xUYvOBO1GZUArsT1e7bL7dJp0xc4HXUXk8TwOaAHWA1qjE27OkIYa7dL0GlTf6cKApaqOXB3QCLgKmSUM8mOYSneyxDC16R6qpNZRXVDLmvz8z6ZNFCdtcfVJHgv0McrPTe8e0LIsNTz/NmnHjcY0jmJtLq3vvpeGAC9KdtkazR5CGyAPeBFrZRcXAkyiBcx1qR9gKeEMaopsw5XaPQ98NOH/R3wDmAucAx9plY6Qh5glTfuhoVwJ8BPyA2r1mo3az5wDRs5Xh0hAPCVNG31Tft/u5MQA43nEfTjLnvwNu5vozkvTZhRakmlrBupId3PTSd3y5aINrfV5uNg9ceBTndGud9tiVO3ey6u572PT226712Y0a0fbRR8jv2TPtsTWaPchlwKGO+0uFKacDSEPMJCZ4uthtn041oDREA2CYo2iqMOVAu24s8DPQHiUY70El5AZAmPKsBGM+idqtgtKitkepexGm/AL4wqVPHnCHo+gjYcpvk0z9yfiE4emgBanmoOe7JRu54YXvWLXZ/YW6U9MCnvhjD7q0KEx77PL161l28y1s++471/q6hx5C24kTqdO2bdpjazR7mPMd15uB9xz37wFbUGeboHaYKQUpcDpKNRxlavRCmHK7NMQ04Ea76CRpiGbClGvdBpKGqI/akfZ1FO8AfvUwj2tQ6uEooRTtP5aGaAVUABHU+scJU67w8Cx9Rqo5eLEsi+dnRRg4aVZCIXrGES1456YTMxKi23/+hchFFycUogV9etPh5Ze1ENXsrxztuF4sTLnrTEKYshJlcBSlWwZjAixMcV9tXGmIiDSEhRLknwCH2FUVwDBhSne1Uqx/Dsp4KsrsOBWyG36gLpCPOqP9C+p8+LgU/QC9I9UcpGzbWcFf35rPm3OWu9Zn+WDEGQbX9+mUtmsLwJaPP2bF8NuoLHUPaN/4iitoPuI2HS9Xsy/J8fl8TnXmZMuyJjvumziuN7v0d5Z5jVvZJO4+ftz4e6/jFgPXClO+7qHtIKpa4ybbjS4GZqJ2oUWo89io4G4MTJWGOEyY0j1Si40WpJqDjt/Wb+XPz8/GXLXFtb5xQR0evaQ7Jx6Sfkxby7LY8MwU1owZ425UlJNDq3vvoeGFF6Y9tkZTw5RbluX1YN7tbdJZ5tXiNX6cVPdu4/4NZejUFDgJ6GXfvyYN8Ygw5dAUc7jdcf0LyqDKjX7ClNJZIA0RRBk8nWwXdUBZHiczVNKCVHNw8ZFcza2vzmXL9nLX+m7tGjLxsmNo3TAv7bGtnTtZee99bHrT/e8yu2FD2jwygYLjPGmDNJp9zXqUSwqo3Vg8RXFtvbAuyRhu99XGFaZ80nkvDXEfyhIY4BZpiA+FKV3DhUlDBIAjHUVjbDV1NeKFqF1WJg3xODFBCkrVm1SQ6jNSzUFBRaXF+Pd/5upnv00oRC/7XXum/vn4jIRo+YYN/HbVVQmFaJ3OnfFPfVULUc2BhDPsVkdpiF3ywL7u6Kifl8GYEFOTRukcd+9l3Pg/ulOTtHVa6q4AnvMwfirccyk60DtSzQHPxq07GfrqXD75xdX4j7o5Wdx/Xlcu6tkuo/F3/PorS4fcQNmyZa71BSefTJvx48guTN9gSaPZh7wN9LevC4F+xHZe/QBnhoa3ohfSEH6qGiJdKUw5xb5+HyhFGe2ACsDwmt2vHip6UpTPoxa70hBHALnClG4xNePdYlzVzNIQJ1B1J/mQMOXOBG0H2HN8RZiyzFGeC9wQ13y+2xhOtCDVHNDMX7aJ61+YzfJi9/Rk7RrnMfGyHnRt0yCj8UtmzmT5X4ZTuXWra33jy/9E8xEj8OXoPyXNAccLwAhivqQvSkNMsq+vc7T7FRWlKCXClJukIcYDd9lFF0pDvA7MAc4DnG+z9zqujwWekYaYC3yK8hOtjwqocErcY/6d4PFBx3UxMClBO+x5PIQKDPEeao2NgHOpuouWwP+SjANoQao5gJn6zVLueucHdpa7a176HtaMhwceTcP8OmmPbVkWG559ljUPjoFKl/Fzcmg5ciSNBl6c9tgazf6AMOU2aYgLgA+AlkADqhrqAKwCLhCmdH9TdWcUcAQxP9UB9sfJiAQuKUdT3YUmigXcI0w5I75CGuJwqu52HxOmdLc2rEoL4PIEdb8B5wlTup8VOdCCVHPAsb2sgvum/cjLXy91rff5YOjvD+WWUw8lKyt91xZr505WjR5N8WvulvbZDRrQZsIECo7/XdpjazT7E8KUP9ixdG9DuX747aoIauc3Nt2g9bbBzgDgUuAqlGCMD1o/K67bJyhr3V6oc9QmKL/OEmAR8DnwlDDl9wkeezsxi+BtwIQU03wGWIMKkt8NJVAbonxXfwLeASYKUyYKP1gFn+Vmwq9JSkFBgbU1gapPs2dZtrGUG178ju+XbXKtL6qXw4RB3TnFaJ7R+OUbN7L8lqGUfvONa32dTp1oN/Fx6nRIlTRCo9m3+Hy+UsuydHaEvYDnHak/GE6aaicSCqSdascfDCdNtRMJBaql2rH7HQMMBXqjgirvBBagDsQfjoQCCbf0/mC4DXALcIa9jrooE+wFqADFoyKhQEW6a9HseT79dS23vDyHjaVlrvWHtyriicE9aN8k37U+FTsWLlRGRUuWuNYXnHgibR4aT3aRm6eARqOprXjakfqD4a4oa6xWCZqsBE6PhAI/eH2wPxjOBV6hapaAeG6LhALj4vrdBDyMygzgxkLgtEgoEHF55oXAs8QsytzIi4QCSbMc6B3p3qWy0mLizIWMe/9nKhP8ug44pi1/O78r9XIziyRU8umnLB/2FypL3DU5jQYPpkXwDm1UpDlg0DvSvUdKQeoPhvNQvj5Ryy63VDugIkh0SyWEHOOOJmbZBe6pdiyUgP7Q7tMD+IaYLnwR8BLKuusqYs6+3wDHR0KBXVYi/mC4LyrTQPSbdilqN70CJVjbAD2BHpFQIGk4KC1I9x6btpUxfOo8PpSrXetzs33ce84RXHpc+4xC/VmWxcbnX2B1KORuVJSdTcuRd9Fo0KC0x9Zo9iVakO49vLxeV0u1EwkFpgP4g+GMUu34g+FqqXYiocBAuy5Zqp2riQlRCzglEgossft9jRKqoARxACUooyrkicSE6IvA5VqFu39jrtrM9c/PJrLePZ5tqwb1ePyyY+jevlFG41tlZawafT/FU6e61mc1aEDbhx+i4IQTMhpfo9HUDrxENvKSaieK16zFCVPt2DtaZ/ink/zBcDP72hkVY0NUiNrEO/Ke4xwDMOxrC2UB9pE/GF7nD4a3+oPhb/3B8M3+YFhHGN9PeGfucs5/7IuEQrRX5ya8e/NJGQvRiuJillxzbUIhWsfvx//Ky1qIajSalHgRpFVS7URCgV26YFt1ujdT7RQ7yhr7g+H2ScZ0xls8yXHtAx4H+qBMrPOBHsAjwDR/MKwPwfYhO8srufffPzL0lblsK3NXGAzp25nnrjqOJvXrZvSMHYsWsXjgQEq/+sq1vqDXCfhffYW6HTu61ms0Go0TL0Jjf0q18w4q5BQogfixPxh+CbW7vTquj3Or0sZlDm8D36OskLvbZf1QKucx8Y19Pt912NE+6tRJ38Ffk5rVm7dzw4vfMfu3ja719evmMPaibpzZtWXGzyj57HOWDxtG5RZ3w+5Gl15CizvvxJebm/EzNBpN7SLd3de+TrXzMiqEU1SYdqKqwZITp8FQvOR7JxIKnA/gD4YfQDkfR9XHl+MiSO08fpNBGRsleKYmQ75atJ4bX5rDuhJ3O69Dm9dn0h970KlZfdd6L2x44UVW/+MfUOGy083OpsX/3Unjyy7LeHyNRlM78aLadfqH7tNUO7ZaeRBq9/k56nx2KyqO4zBURIooKxzX8VucXbETI6FAKeDU8cVnK9DsQSzL4qlPF3HpU18lFKJnHdWKt288MWMhapWVsfK++1h9//2uQjSrqIh2kydpIarRaDLCy450LrGcdR39wXBW1K3EHwzXZKqdOY77hKl2bGH6L/uzC38w3BIY6yj63HEdH70/fkfpvE8npqRmN9i6o5zb3/ie8PcrXetzsnz8X3/BlSf6M3JtAajYtIllt95K6SzX2B7U6dCBthMnUreTPg/VaDSZ4UWQZpRqxx8M+4lLtRMJBabY1wlT7fiD4WqpdiKhwK78WP5guGkkFKiyo/UHw/kot5uo1W05KvBClP+ioh9FVbynAI/affMAZ9BU99hwmhplwZoSrn9hNgvWuAdAaFZYl8cuPYbjOjbO+Bk7Fi9m2ZAb2BmJuNbnH388bR9+iOyGDV3rNRqNxgteBGm1VDv+YHi3Uu1EQoFN/mC4SqodfzDsJdUOKMvabJQ6djXKkCgQ1+d+p2tMJBRY6w+GJ6LCCgKc7w+G30DtVM8GnIFZH/KyBk3mvPfDSm577XtKdrgnVTjW34jHLj2G5kX1Mn7G1lmzWDb0Vio3u9nHQcOBA2l511+1UZGm1iMNkTT8a7pB6+0xk4Z/FaaspiKShhiM+i4/CvWd3BAoQ0XOmw08J0z5rku/GSgvjGQ8Jkx5k0vfGll7SkEaCQW2+YNhT6l2IqFAjafaiUY1cuBDBVw4FnfGA6Ndyu9E+ZKeYd9fQFW/Vwu4OxpsQrNnmPrtUm5/PVECB7jqxI7c2d8gN9vL8b07G19+mVX3/83dqCgrixZ33kmjwZdlrC7WaA4W7MwvbuFfu9qfK6QhThem9Bz+1U6O7Rb+tTVK+3ixNMRtwpTj4uqvobpAzEEZlXYCLpKGGCNMGS9/MqIm1+7p28qOodsVCKEMekrtz092Wdd04uzaY5ahBOdglPHPBmJvH68BvSKhwFiXrpOA/wBLUOeZ21ChAqcAx0VCgeHO0ICO521Dve1cBcxEGSCVo14C3gD6RkKB+9NZgyY9Iuu2cvc77r8mebnZPHJJd+4++/CMhahVXs6qUaNZdd8od6Oi+vVpN2kSjf84WAtRTa1HGiIPeJOYIClGeSw8SMxnvxXwhjREOuqhu6kqRN8ARlL12GyMNMRpcf1KgI9QKdBGorSR71DVhmW4NESimO8AT6A0qPGft5yNanrtOo1aBuhYu+lTWWkxaPKXfB3ZUK2uY9MCnhjcg8NaFmY8fsXmzSy/dRhbv/jCtT63fXvaTXycup3j7dg0moOTVLF2pSGuQcVNj9JfmHK6XdefmC0MwDXClCnDv0pDNACWE4tcN1WYcqBdV49Y+FeAz4QpT/Yw5pOo3WqU44Upv3LUzyC2kz3FLfG3y5g1uvbM9WcaTRpM+SLiKkRPNZrzzk0n7pYQ3RmJEBk4KKEQzT/uOBWpSAtRjcbJXg3/KkxZLfyrNEQzEiANUV8a4mSgr6N4B8oeJxHPSkOUSkNsk4b4VRpikjREF5d2Nbp2LUg1e5zIuq08+F+zWnm7xnk8ekl3iuplbvCz9cuvWDxwEDsXL3atb3jRRbR/6klyGmUWk1ejOYipEv5VmHKXelKYcm+Hf92FNEREGsJCCbNPiPn2VwDDhCmrv5HHaA/kAfXsftcBc6Uhzo5rV6Nr13FlNXuUykqL21//nu1l1VOUPTDgKArqZv4ruPGVV1l1//1Q7mL9m5VFiztup9Gf/qTPQzW1lRyfz/et436yHaEtyv4U/jUVxcC1wpSvJ6hfibK1WQTURe2Mo8IyD3hRGqKzMGXUlbJG164FqWaPkkil+8fjO9Crs9e/oapY5eWsfvBBNj73vGt9VkEBbR4aT/3evTMaX6M5SCi3LKunx7b7Ovyrk7+hXF+aohKO9LLvX5OGeESYcmhc+z8Dv9o7SQCkIYIod8xL7KJClMXwYx7mHF+Wcu1akGr2GMlUusF+hkuP1FRs2cLyYX9h62efudbntm2rjIoOPdS1XqPR7GI9sah1+zT8qxNhSqcRENIQ96EsgQFukYb4UJhymqP9zy5jWNIQjxATpACHxz23xtauz0g1e4Q9odLduWQJkUGXJBSi+T174n9tqhaiGo03nKFaO0pD7JIH9nVNhX91kjD8axLejLs/1eNc4nF+GdXo2rUg1ewRalqlu/Xrr4lcdDE7F8bbKigaDLiA9v96WhsVaTTeedtxHQ3/GiVh+FdpCL80hOX4XOFoFw3/GuViR79q4V+jZ5bSEEdIQ8QbKkU5K+5+l6pVGqK3NMTNtl8ojnIfcEtcP2fM9YzWngit2tXUODWt0t342msqyIKbUZHPR/Pbb6fxFZdroyKNJj2qhX+Vhtit8K/ClJukIaqEf5WG8BL+9VjgGWmIucCnKOOh+sDxqNjoTv7tuG4MPAKMkob4LypIUB5wJlUtc9ficMWhhteuBammRqlJla5VUcGaB8ew4dlnXeuz8vNpPX4chX37ZjpdjabWIky5TRrCU/hXYcoaD/8qTBkf/hWU8Eu0M7WAexIEXGgIDEzQbz1wnjBlNGJRja9dq3Y1NUpNqXQrSkpYesMNCYVobps2dHjlZS1ENZrdwI4jmzT8azpxdu0xU4Z/FaaMD//6Ccpa92NU+NetqBCuxcB3qGxdRwtTxsdRfx8VMOFp4HtUIpNylPvKtyihfrgwZbVoLTW5dh0iMAN0iEB3Iuu2cuaET6rtRts1zuO9ob0970Z3Ll3K0iFD2LnA/Tw0r0cP2j76CDmNM0+xptEc7KQKEaipOfSOVFMj1JRKt/Sbb5RRUQIh2uD882n/zL+0ENVoNPsN+oxUUyM8O2v3VbrFb7zBynvvg7Ky6pU+H81vG07jq67SRkUajWa/QgtSzW4TWbeVB97L3ErXqqhgzbjxbPjXv1zrs/LzaT12LIWnxhvvaTQazb5HC1LNbrG7Kt2KkhJW3DaCkhkzXOtzWrei3cSJ1DvssJqYrkaj0dQ4WpBqdovdUenuXLacZUOGsONX96xIed270/afj5LTJD4Otkaj0ew/aGMjTcbsjkq3dPZsIhdfnFCINjj3HNpPeUYLUY1Gs9+jd6SajNgdlW7xW2+z6u67sRIYFTX7yzCaXHONNirSaDQHBFqQajIiU5XuhueeY/Xf/+Fa58vPp82DD1B42mk1NU2NRqPZ42hBqkmbRCrdto2Sq3S3fPwxq/8Rcq3LadWKdhMfp56RWXo1jUaj2VdoQapJi2Qq3QcvTKzS3f7zz6wYfhu4RNLK69ZNGRU1a1bj89VoNJo9jTY20qRFJird8nXrWDpkCJWlpdXqigIB2j/3rBaiGo3mgEXvSDWeyUSlW7ljB8tuupnyFSur1RWcfDKtHwjhy9G/hhqN5sBFf4NpPJGJSteyLFb+9S62zZ1bra7OIZ1pM36cFqIazT5GGqIJMByVdLujXbwYmAaME6Zcn8GYPuAS4EqgOyp59jrgM+AhYcovXfoMBgLAUUBzVGq0aNaY2cBzwpTvxvXJt+fdB+gJtLL7ltlr+MB+3lKX50WADimWMsIlU001tGpX44lMVLrrn3iCze++W608u1Ej2j3xBNmFhTU9TY1GkwbSEF2B+cCdqJRiBfanq102326Tzpi5wOuohNinAU2AOkBr4GJgljTEcJeu1wCDgMOBpqiNXh7QCbgImCYN8WBcn8OBV4AhqOTgbe1nRdcwDPhRGuKkdNaQLno7oElJJirdze+9x9oJj1Qr9+Xm0vafj1Knbdsan6dGo/GONEQe8CZqFwcq9+eTqATa16F2hK2AN6QhuglTbvc49N2oHKFR3gDmAueghB3AGGmIeXHJvUuAj4AfULvXbNRu9hwg6lQ+XBriIWHK+LOibajcpHNQwvcC4FC7rhB4XhqiszBldZWa4u/ARpfyGUnWuQstSDVJyUSlu23+D6wI3uk6XsvRo8jv0aPG56nRaNLmMmLCBuBSYcrpANIQM4GwXd7Fbvt0qgGlIRqgdoFRpgpTDrTrxgI/A+1RgvEeYJcgFaY8K8GYT6J2q6C0qO1R6l5QibjvAyYIU2509LkXlRBc2EV+1O41UaLuJ4UpI6nWlwjPgtQfDCfVo0dCgbT16P5gOKkePRIKVNOj2/2OAYYCvVFvTDuBBcBbwMORUGCLh2cHgSqRASKhgA6lE0e6Kt2yVatYdsMNWNurv7w2ufZaGp533p6YpkajSZ/zHdebgfcc9+8BW1DfyaB2eCkFKXA6Sq0aZWr0QphyuzTENOBGu+gkaYhmwpRr3QaShqiPkgt9HcU7gF1xRYUpfwLuje9rP+s/xAQpQN0k8/5YGqIVUAFEUOsfJ0y5IkmfXXg6I/UHwyn16HYbz/iD4ZR6dH8wXE2P7g+GbwK+Bv6Eesuoi/rP7g6MAub4g2F/imcfiXqL0SQhXZVuZWkpS2+4gfK11f8uCv9wGs2G3bpH5qnRaFzJ8fl83zo+18XVH+24XixMucvJ21aBLnbUd/P4zKPj7hemuK82rjRERBrCQgnyT4BD7KoKYJgwZfU3e3ecQnQzIJO09aNkST5q5/oX1PnwcV4elFKQ+oNhNz36GOBB+xq77g1/MFzPy0Nt3PToI4FvHGVj/MHwrnhx/mC4B/AISncOsAi4H3gY9YMC6AxM9QfDrmuzBfhzKKGtSUC6Kl2rspIVdwTZ8VP139W6hwtaP/AAvixt26bR7EXKLcvq6fhMjqt3ZoTYTHWcZclTObmP6TZu/L3XcYuBQcKUE700loa4HOjvKHpAmLK6I7t6WZiC2tWOR2k2ozQGpkpDJNvJAt5Uu9X06JFQYDqAPxjOSI/uD4ar6dEjocBAuy6ZHv1qYofOFnBKltBrrQAAIABJREFUJBRYYvf7GnjJrjsWZUY9zeXx96DemspQ2/ezU823NpKuSnftwxPY8sEH1cpzmjWj3eOPk5WfvyemqdFoaga3Yy1nWfWQZN7GSXXvNu7fUIZOTYGTgF72/WvSEI8IUw5NNgHbIthp3TuFuGM8m37ClFXe/KUhgiiDp5Ptog4ojWmYJHjZInjRo0dx7jCTkVCPHgkFtlNVAJ7kD4ajYW86O8o3RIWoTbyz4jnxD/UHw8cBQft2NOowWhNHuird4rffZv3k+Jdd8NWtS9vHHyO3Zcs9Mk+NRrNbOO1ailzqnWVebWDWJRnD7b7auMKUTwpTjhGmvEOY8kTUkV2UW6QhXDc/0hC50hBPAWOJybZHgKudamvHc6qpz4Qpy4DH44oPd3ueEy+CtIoePRIK7JpQJBTY23r0YkdZY38w3D7JmEc6b2wV9bMotfBXKHNnTRzpqnRLZ89m1ci7Xcdq/UCIvCOPdK3TaDT7HOfmo6M0xC55YF93dNTPy2BMiJ1vRukcd+9l3Dfj7k+NbyAN0Rjl/nK1XVQO3CxMOTSJy4tXUvb3otrdn/To76AMkUCpCD72B8MvoXa3V8f1aRR3/w/AQJlL/ykSClT4g0l361WwD+qvA6hT5+A9Xk1Hpbtz2TKW3XSza17RprfcTNGZZ+6paWo0mt3nbWLniIVAP2IqzH5AfUfbt6IX0hB+qm6grhSmnGJfv4/6jo2e5VwMvGb3q0fVo7TPoxa70hBHALnClNXDoEG8W0yV3aU0RBfgXWJHkMXAxcKU1c+aYn0G2HN8xd6FRstzgRvims9PNE6UdP1I97Ue/WXgXGLCtBNwV4Jn7Ihe+IPhvsAt9u0dkVDgF4/zjE1AHdRPBigoKPC6zgOKdFS6FSUlLBsyhIqN1X2Yi846i6ZDhuyxeWo0mhrhBWAEMQH0ojTEJPvaaeH7K8q7IiXClJukIcYT+16+UBridVSghPOAdo7m9zqujwWekYaYC3yK8hOtDxwPnBL3mH9HL6QhOgNfUnXj9DrQTRoiXkM6XZjyR/u6HfAQKjDEe/YaG6Hki3MXLYH/pVi2J0G6HuWSAvtYjx4JBSx/MDwI+C9wFSomYxbwC8oS91pi+myn/88TKOH8IfCYxznWKtJR6Vrl5Sz/y1/Y8euCam3zunWj1d/ux+fTLrkazf6MMOU2aYgLUPFoWwINgNvjmq0CLhCm3JbG0KOAI4jZ1wywP05GxEU1inI01Y/poljAPcKUMxxl7aiufbwGd9YBP8aVtQAuT9D+N+A8YcryBPW78CJI5xITpB39wXCWfTaK7WJSU3r0OY77hHp0+4z2X/ZnF/5guCXqkDnK547rqLXLaUBlIpWuPxiO7jQ7RkKBSOLpH3yko9Jd/eCDbP3k02ptc1q3ou1j/ySrbkprcY1Gsx8gTPmDHUv3NpSBpt+uiqB2fmPTDVovTFlmq04vRW14jqZ60PpZcd0+QVnr9kJ9/zdB+XWWoNwcPweeEqb8Ps0lJuIZYA3Ku6MbSqA2RBnP/oQ6RpwoTFniZTAvgjQjPbodFKGKHj0SCkyxrxPq0W1f1Cp69EgosMvD3x8MN42EAlV2tP5gOB/ldhP1Ly1HGRZpPJCOSnfjK6+y8bnnq7XNys+n3cSJ5DT1ekyu0Wj2B2xBeaf98dI+gvsxn7ONhVIHe1UJLyLxMV2yfjNSzSVBv00od8mXUrX1ghdBWk2P7g+Gd0uPHgkFNvmD4Sp6dH8w7EWPDjDNHwxHLW9XA21QbxXOPvfHuca8Q1V3myiHUzX6xRv2v1u9rONgIB2V7tZZs1g1enT1QXw+Wo8dS73DDtuTU9VoNJr9kpSCNBIKbPMHw5706JFQoMb16JFQIF6P7kMdTB+LO+NRPqLONbjqwP3B8L2oAA3Rdhd6mfjBhFeV7o5Fi1k29FaoqKjWtvmIERSeGm8PoNFoNLUDTzHbIqHAD6i4uiGU/rjU/vxkl3W123gmEgqUoQTnYJRV1AZiSVxfA3pFQgG3hKqTgP8AS1Cpc7ahdOhTgOMiocDw6BmuJjleVboVxcUsGzKEys3VvZ8aXDiAxldesSenqdFoNPs1Pss6KD059igFBQXW1q0Htva3stJi0OQvXXejL137u127UausjCXXXEvpV19Va5d/7LG0f/opfAexX61Gc6Di8/lKLctyO9LS1DA6ingtxYtK17IsVo0a7SpEczu0p80jE7QQ1Wg0tR4tSGshXlW6G559luLXXqvWLquwUFnoNop339JoNJrahxaktYzKSovb30htpbtlxgzWPPBgtTZkZ9N2wsPU7dRpT09Vo9FoDgi0IK1lPDsrwteLk6t0t//8Cyv+Mhxczs9b3vVXCnr12tPT1Gg0mgMGLUhrEV5UuuXr1ysL3dLqOXAbDR5Mo0su2ePz1Gg0mgMJLUhrCV5UupU7drDsxpsoW7GiWpuCk06iRfCOvTFVjUajOaDQgrSWkEqla1kWK+8ayba51bMY1TmkM20eGo8vJ91kQRqNRnPwo78ZawFeVLrrJ01i87Rp1dpkN2pEu4kTyS4s3OPz1Gg0ex9piCbAcFSM82gSksXANGBcukHr7TF9wCXAlUB3qget/9Klz2BUuNejgOaoIPLRID2zgeeEKd9N8LwCVKrMAUAXIBdYisoU9qAw5dI9uXYdkCEDDqSADJWVFoOe/NJ1NxoNvLD5vf+y/NZbq3fOzaXDM/8iv2fPvTBTjUZTk3gJyGBnfnkfaJWgyUrgdGFKz5Hr7OTYrwAXJGl2mzDluLh+M4A+KYYfI0xZJUStNEQbVIpMw70LW4Bz4tKv1ejatWr3ICeVSnfb/B9YEQy69m01apQWohrNQYo0RB7wJjFBUgyMAR60r7Hr3pCGqJfG0HdTVYi+AYwEvnGUjZGGOC2uXwnwETDBbn8vKuGIc7c3XBpil+Czd74vExOiO4BHgfuB5XZZIfC6NERzR78aXbtW7R7EpFLplq1ezbIbb8Tavr1amybXXkPD88/bG9PUaDT7hsuIZfUCuFSYcjqANMRMYukyu9htn0414P+3d+bhUVVnA/+dkJAECEsIYYdQt7mIqFUQSvqJUhBMkUVWbSkoaAX8rAVtqKABC40gRRH3qlCLFVAQbQCxWvAToVTFBbwjooRNBYkiSAJkud8f505yc2cmM8lMFuD9Pc99uPds9z2HybxzznnP+5oeowlwpyNpueE1R9p5DwKfAR3QwUfuQ88kATC85i+DtPk0ZcG6Y+z6X9vPfYCfO4rfaXjNx+16LwKf2O9qDtyOVtBR77vMSM9QKrTSvb4ricWn2H/bRIoOHfLLb/SLPrS4806/dEEQziiGOO6PAuscz+vQS6I+KlqmddKP8iErl/tuDK95Ar336CPd9BgtgjVkeoxGpsf4OdDbkXwSHbLTxxDK43zfDnRgFR/OPkS176JIz1CCLen+qkcHev4kma/+kMmJTz/1y483DNo+8AAqRj4agnCGc4njfrcdjBsAw2uWoI1ufFxchTYBvgjx7Neu6TFyTY9hoZXZ28C5dlYxesbp/GJzvu+HAMZBzvd5TI8RH6BexH2Xb8szkIqWdKcNMPj24YUce+MNv/x6LVJo//hjxDSUgBGCcAYQq5R6z3Hd4spv7rj3j5FYPi0lQH4gmrue3e26n8Nt9wgwyrdsG+R9ofoQA/gchEe177JHeoYRakm3aF0OeU8+6Zen4uNp/9hjxLVqVRNiCoJQ/RRZlhWutaAKkRbu8Q53O6GeA7U7G330JQVIB35mP68wPcZCw2veEaS9UH0I9r6I+y6K9Azjb5uDL+lecnQve6fP8K8EtMn+M4kXXVTN0gmCUIfIA9rY940D5Dd2lQ2HwxW0EejZr13Daz7tfDY9xky0JTDA/5oe41+G1/TttR5GGwQFatudVkKZRW5U+y5Lu2cQe/KO88C6z/zS2zVL5K6ujdk/+XaswkK//JTbJ9N4wICaEFEQhLqD041ZJ9NjlOoD+76TI/+jKrQJZfubPs5xPYfT7krX89VB3tc4gPGS831ew2ueDFAv4r6LIj1DKCmxuOuljykoLPbLmzvgHPLumEzxd/4z1cYZGaRMnFgTIgqCULd4xXGfBDh/TQ8AGjmeV/luTI+RZnoMy3GNdZRbDzgjXoxw1EtAexDyscnwmt/aeReaHsNtqOTDfSzGudT6iivP+b4uQOdAfaCKfQ+GLO2eIQRb0v1193a0e3QOxz/f5ZeXcHFXWs/+E0oF2iIQBOEM5+/AXZSdp1xqegyfAYXTMOlzYGk4DRpe8wfTY/wFmG4nDTM9xkvANmAw0N5RPMtx3w14zvQYHwL/hz4n2gjoAVzles2rjvt/2eV9Z0nnmx7jAvQS7s2OcnloRw0+otp3cRFYBeqai8A9ecfp/9D/+c1G2zVL5MXCzRz7+9/96sS2bk2n5cuIbRH0GFed4OjRoxw6dIjCAEvSghCKuLg4UlNTadw40DbYmU0lXAS+AQSzMvwG6Ot0k2d6jDTKHw8ZZ3jNxY78OGAZ/mc8ndxleM0HHXXGAs9VJCt6Jnqf4TXvd/WhHVqhXhCk3o/AwCAuAivV92DIjPQ0p6Il3Yca5nJskb8SVQ0a0P6Jx08LJXrw4EHatm1LYmKizJyFSmFZFgUFBRw4oD3FnY3KNBSG19xuK5SpwHVAmp2Vi575PVhZp/WG1yw0Pcb1wA3ATegzm26n9Ztd1d5GW+v+DL2v2RyIRyvBL4FNwF8Nr/lxgPftNz3GZcAdwDD0LNPttH5vdfZdZqRVoC7NSBdv2k3Wa/6OFaakHOUXi+dAUVH5DKVo9+ijJF3tXi2pe+zatYs2bdrQoEGD2hZFOI3Jz8/nq6++4txz3XYvZzbhzEiF6CDGRqcxwax0L4s5St9lC/yVKJA6deppoUQBCgsLSUxMrG0xhNOcxMRE2RoQqhVZ2j1NCbak2+hUPjM/fBbr2DG/Ok2uH0ryTeNqSsSoIMu5QqTIZ0iobmRGepoSyEq3Xkkxj3y2nHpf7fcr3+Dyy2l9333ypSIIghBlRJGehgRc0rUs7vK+Sqsv/A3M4tq3p+0jC1H169eQhIIgCGcPokhPM4It6Q7+4v+4cucmv/IxSUnaQrdZM788QXDSu3dvhg0bVvqclZVFSkq4PsUF4exFFOlpRqAl3W7fmEzY8Zp/4Xr1aLtgAfHnuL1yCYIgCNEibGOjtMyc5sAUtIsnnx/C3ehArfNzszMqddbIblMBo4FxwKW4zhrlZmdsCVLvp+gzQ/8DtAZOAbvQrpweys3OOOYq38CW+0rgcrtOKlBo9+EN+337KtuHmiTQkm7Ho18z7f2lxAQ4xtTyj9NolN6rpsQT6iAFBQVi+SwI1UxYM9K0zJwuwCfANKALOgJ6Q/t+GvCJXSZs0jJz4oCX0O6XfoE+gFsf7ZF/BLA5LTNnSoB6k4GtwBj0Adp4tAK+FJgFbEvLzElzVesMvAjchnZF1c5+l68PdwI70jJz0ivTh5ok0JJuk5PHmLn5WRILT/iVb3bDDSTfeGNNiihUwPLly7nooouIj4+nffv23HPPPRQVFbF7926UUqxZs6Zc+eLiYlq1asWMGWXRerZv305GRgZJSUkkJSUxfPhwvvnmm9L8DRs2oJTi9ddf57rrrqNRo0ZMnjwZgPnz59OtWzeaNGlCy5YtGThwILt2+buNFASh8oSckaZl5iSive+3tpOOAE+j3TXdgo4T1xp4OS0z5+Lc7Az/b/XA3AsMdTy/jPbIfx1a2QHMS8vM+Sg3O+NftiyXAQspixX3JfAC2ifjTejQN+cAy9Myc3rkZme4g3IWoJ0qbwMS7ff7fC0mAc+nZeacE6BereNe0o0rLmTGf5bQsuB7v7INe/Wi5R+n1aB0NUNaZk5ti1BKbnZG2GXXr1/PyJEjGTNmDPPmzePjjz9mxowZ5OXl8cQTT9C9e3eWLVvGtddeW1pn48aNHDx4kJEjRwLaOUWvXr24/PLLef755ykuLmbGjBkMHDiQrVu3lrPGvvnmmxk3bhy/+93vSEhIAGD//v1MnjyZjh07cvToUZ544gl69erFzp07adKkSZRGRRDOTsJZ2r2RMmUDcENudsZagLTMnI2A79vtfLvsM6EaTMvMaYKeBfpYnpudMdLOexD4DOiAVpj3of0ognZC7PvGsICrcrMz9tr1tqKVKmhFnIFedgYdjWAm8HBudkap5knLzMkCPgAMXxJ69hrSt2JN4reka1ncsW0FF36X61e2/k9+QtsFf0HFyhHhusK9995L7969WbJkCQD9+/cHYNq0aUyfPp1Ro0aRlZXFyZMniY+PB2DZsmV07tyZLl30Qs/MmTNp1aoVa9eupb5tfd21a1c8Hg9r1qwhI6NMsQ8fPpz77y/njpQFCxaU3hcXF9O3b19SU1NZvXo1Y8aMqb7OC8JZQDhLu07Hw0eBdY7ndYBzP9I5w6yIfuhlVR/LfTf2jNZpOZOelpnjcwrrtJr5zqdEbdxx8K5ztPlpbnZGllOJOt61xlUvPrwu1AyBlnRH7nyLPvs/8Ctbr2lT2j/xOPXEp2idobi4mA8++IDhw4eXSx85ciQlJSVs3ryZESNGcOzYMdat039aRUVFrFy5klGjRpWW/9e//sWQIUOIiYmhqKiIoqIiOnXqRFpaGu+99165tp1K1ceWLVvo27cvzZs3JzY2lgYNGvDjjz+yc+fOaui1IJxdhDNtccaI252bnVFq1ZKbnVGSlpmzG+hqJ10c5nvdcee+CPF8MXpWesSRlpyWmdPBoUzdbV4UpiyG4/4oYAYqpJS6BTu8Tv0aPI/pXtLtdeBjxppr/QvGxdHukYXU79ChxmQTQnP48GEKCwtp2bJluXTf83fffUfbtm1JT09n2bJlDBo0iDfffJPDhw+XU6SHDx/mgQce4IEHHvB7x7595W3k3O/au3cv/fr1o3v37jz55JO0adOG+vXrk5GRwYkT4e7ECGcqpseo0JC0sk7r7TYrNCQ1vOYWV/l66LijV6JDp7UBWqJXHvcBG4CHDK9puuploVctw2Gm4TWzHHVzgY4h6pSLUhOMcBRpc8f90QD5zrRwD501dz2723U/+9pdTVngVgX8Oy0z5wX07PZmV52QByfTMnN+A1zrSHogNzsjP1BZy7KeAp4C7bQ+VNvRwL2ke+6R/Uz94B8By7bOyqJBt24B84TaIyUlhbi4OA4dOlQu/eDBgwAkJycDeoaamZlJQUEBy5Yt49JLL+W888p2VJKTkxkyZAjjx48P+A4nbu9V69atIz8/n9WrV9OwoV4IKioq4rsAgd6Fsws7+sl6ymxgfHSxr7Gmx+gXTigxR5txaONO9wqlz5B0hOkxphpec74jrxn+Qbp9nG9f40yPcYPhNV8KVxYX1fa9XdmNtED+5Zxp4QrqbifUs6/dfwCDKFOmP6EsgKybkxUJYFsEz3UkLQb+XFGdmsS9pNu84Afu2/IsCcX+zreTb76JpteHu6p++lIZA5+6Qr169bjssstYsWIFt912W2n68uXLiYmJoWfPnoDe17zjjjtYtWoVq1atYtq08sZiffr0Yfv27Vx22WWVdvNYUFBATEwMsY598+XLl1MUIKiBcPZgeoywDUlNj3Gx4TWjakhqeoyPDK/5L1fdIuAt9MkM0BOdn9r3ccCzpsd4w/CaP9hp69Gh1gJxPXp266Mia8U5gL/lpp4JhyQcRZqH/iUB2irWTWNX2XA4XEEbgZ7zAHKzM6y0zJxR6BhzN6GXlGOAncDfgAloYyGArwK92D528zjlZ7ALgTudy9a1jXNJN77oFPf+5zlSTvgvCDS6+mpSf//7GpZOqAwzZ87kmmuuYdy4cYwaNYpPPvmEGTNmMGHCBNq1awdAamoqvXv3ZurUqRw5coQRI0aUayMrK4vu3buTkZHBTTfdREpKCgcOHOCNN95g7Nix9O7dO+j7r776aoqLixk3bhw333wzO3bs4MEHH6Rp06bV2W2h7uNnSGp49b6R6TGqZEhqegw/Q1LDa4608yoyJC1Gfw9nG17za0d796LP+fexk5KAnwP/BDC85rvAuwHkSAT+4Eh60/Ca77nLOXja8Jq5ofoXjHAU6YeUKdJOaZk5Mb7jIWmZOTGUrakDfBTme92GQeeij6T4cLviKW3XVnbP2lcpaZk5rQDnWrafv7y0zJxk9K+j3nZSEVqBLgpT7hrBuaSrrBKmfvAPzj/i74g+3uOh7by5qHr1alpEoRL069ePF198kT/96U8sXbqU1NRUpkyZwsyZM8uVGzVqFBMmTKBHjx6kpaWVyzv//PPZsmUL06dP55ZbbqGgoIC2bdvSp0+fkHE2L7roIp577jlmzpzJqlWruPjii1mxYkXp0RrhrCUcQ9Ik+3koYShSKjAkNbzmCdNjvAZMspPSTY/RwvCa3xpe83u0k51yGF7TMj3GK5QpUgjPIHQ85bcas0OU/7fpMVqjFXouuv/zDa8ZcELmJhxF+gpl+4hJwADKfqkMQJ/h9LHKd2M7RdjtyBuXm52x2L5fjz6S4ovYPAJYYddLQG96+9iUm53xraPdlNzsjHIzWttz0TOAT6MUAUtcZc5H/4rx/QI7AozIzc54I3C3awf3ku6vzddJ/+oTv3L1UlJo/9ijxDSUuL2nAyNHjgypuMaPHx9wD9SHx+PhpZeCbw/17t0bK4CHK4AxY8b4HXPJzc0t97xhw4Zyz1lZWWRlZVUos3BaU86Q1PCapR8ew2uWmB6jJg1JK8JpEFoCVDSzxPQYsWjjKR/vB1hCdpPmuO9sX2NNjzHA8JpbA1cpIxxF+nfgLsoU0NK0zJwn7ftbHOU+R3spCkludsYPaZk5f6Fsf3NYWmbOS+hZ6WCgvaN4lqv6a2mZOfWA/wAHgbboM6POOn9yHo1Jy8w5B9hCeQOkl4CL0zJz3B+QtbnZGTvC6Ud14FzSvWrf+4ze+aZfGVW/Pu0fXURcmzZ+eYIgCDaxSimn0nnKNpr0UZcMSQNieow+lNczzxhec08IGUZR3hq3otnobmAjehbaGL2P61viSQaWmx7jAsNrVmhzE1KR5mZnFKRl5gxFr1O3ApoAd7uKfQMMzc3OKAjVnoNZwIWULS9cb19O7vJ5NXKg0BvWwUxU/wLc70prj78Vb7Cf/oeBWlGkziVdIy+XO7ctD1iu9Z/nkHhxuD8QBUE4SymyLOvyMMvWtiGpH6bHGI3ewvPpqfXA7WHI4NRPO9EGVYEYEOA4TSbwJnofFrRC/gUVGyqF52s3NztjO9oUOhv4FL0sm2/fZwNd7DJhk5udUYhWnL9CW2l9h3Yi/zV6mfdnudkZgc7vPIl2orAX7fKvAO0qcDHQPTc7Y0pddPEXCueSburx77j3P88RV1LsVy5l0iSaBDhwLwiCUEmcxqG1akjqxPQYyvQYM9Ge6hLs5JeA60LNDE2PkUF5HwLzDK8ZUB+4laidVgg85kru7C7nJuzjL3Z0l2n2FU75XAL/ynGWsdDLwWEtCdt1ngOeC7e8XWdDKFlqG9+SboPCE2T951manjruV6bxtQNImTzJv7IgCELlKWdIanqMGJ/SMT1GjRuS2u9NQE+KnAYF2cAfnXu4FeC01P0KfZojUkJOzMQhax3At6QbY5Vw93tL6XT0G78yCV270nrOnEqfIRQEQQhClQxJTY+RhsuQ1PCai+37oIaktpIsZ0hqeM1SQ1LTY7RCO93pbiedBMYbXvPv4XTG9Bg9KVuSBe1B6VSQstfbMr5oz0J96XHARFdxf2tPF6JIaxnnku6E7f/kioP+HgpjW7Wi3aJHiElICNCCIAhClfAzJDU9RkSGpIbX/MH0GOUMSU2PEdKQ1PQYTdFOGJz5/wRamR5jqus179rnR91kOu6PoLcBg9EeWIB2DLEO3cdmaIc/zvNkJnrrsUJEkdYyviXd/rlbGPrF2375qkED2j/+GHGpqTUvnCAIZyyG1ywwPUZYhqSG14y6IanrSEpTyivRYPVAR/Iqp0hNj9GZ8rPdRw2veYzQtAR+EyRvDzDY8JohXYCFZWwkVA++Jd2u3+5i0kcBDMuUou28uSQYhn+eIAhChNg+dCs0JK2Mn127zZCGpOE4gq8kd1NmB1MAPByi/HNob00voE9pHEb7H/ge7cznbnTfwwqPpIId4BaC07BhQ+v4cX9joMpQUmIx6uktHPjkMxZsXEhSof8PvtSpU2hewQH9Mx3TNDHkR4QQBc7Gz5JSKt+yLPHYUgPI0m4t8bfNuXz62X4WbHk2oBJtMnQoyTe7A9oIgiAIdQ1Z2q0F9uQd58E1n3LP1r/R7sdv/fITL7+M1ln3iYXuGcDy5ctZvHhxlepmZWWVC5G2YcMGlFJs316plbaAKKVYtKj6XUxXVeb169fz0EMPVZNUghBdRJHWMCUlFnet+Iix77/EJYd3+eXHtW9Pu0ceQdVg8HCh+ohEkY4fP57XX389ugKdJogiFU4nZGm3hvnb5lxav/kqGblb/PJiGjWi/eOPEdssZExy4SygXbt2pWHWBEGou8iMtAbZk3ec9c+9woRPXvXPjImh7YIFxIcIiSWcPowdO5aXX36ZjRs3opRCKVUaTSUnJ4e+ffuSmppK48aN6dGjB+vXry9X3720Gw7Hjx9n8uTJXHDBBTRo0IBOnToxadIkjh7190l+6tQp7rjjDpKTk2natCm33347p06VnV8/cuQI48ePp02bNiQkJNChQwcmTJhQro233nqLK664goSEBFq2bMnEiRP58cdgcZZ1xBmlFP/85z/9xuryyy8v7ff8+fPZs2dP6biNHTu2tOw777zDlVdeSYMGDWjevDkTJkzg2LFwTjoIQvUgM9IaoqTEYt4Ta5iyZQn1AvhpbvnHP9Lo5+m1INnpg+mpO1aXhtffcYabGTNmsHfvXo4cOcJjj2n3nb4Z5u7duxk4cCBTp04lJiaGtWvXMmDAAN5++2169eq2rWlnAAAVEUlEQVRVZbny8/MpLi5m9uzZtGjRgn379jF79myGDx/ut0w8f/58evTowdKlS9mxYwf33HMPCQkJzJs3D4Df//73vPvuuyxYsIBWrVqxb98+3n677Kzzp59+Sv/+/enbty8vv/wy+/btIzMzky+//JJ169ZRVcaPH8/nn3/OW2+9xapV2qFOixYtANi0aRN9+vRh8ODBvPTSS+Tl5ZGZmcn3339fYYg5QahORJHWEC+8/iHXv7yABkX+Ppeb3TCa5F/dWAtSCdXJOeecQ3JyMiUlJfTo0aNc3uTJk0vvS0pKuOqqq9ixYwfPPPNMRIq0RYsWPP7446XPRUVFdOrUifT0dPbu3UuHDh1K85KSklixYgUxMTEMGDCAkydPMnv2bKZNm0ZycjJbt25l0qRJ5eKo/upXvyq9nzVrFh07duTVV1+lnh1cPjk5mZEjR7J582Z69uxZpT60a9eO1q1bEx8f7zdumZmZ/OxnP2PZsmWlab4A59u3b6dLly5VeqcgRIIs7dYAuV9/T4M/3UOr/O/98uJ79KTlH/9YC1IJtcn+/fv5zW9+Q9u2bYmNjSUuLo7169ezc2dY578r5Pnnn+fSSy+lUaNGxMXFkZ6uVzrcbQ8aNIiYmLKvgKFDh1JQUFBqYXvJJZcwb948HnvssYBybd26lSFDhpQqUYDrr7+e2NhY3nnnnYj74SY/P5/NmzczYsQIioqKSq/09HTi4uJ4//33o/5OQQgHUaTVTHFxCZsnTsHI2+2f164jHRc+hIqVhYGziZKSEq677jreffddZs2axb///W/++9//MmDAAE6cOBFR26tWrWLMmDH07NmTFStWsGXLltLlUXfbqS63k77nr7/+GoBFixYxePBgZs2axQUXXMB5553Hiy++WFr+66+/pmXLluXaqFevHs2bN+e7776LqB+B+P777ykuLmbixInExcWVXvHx8RQWFrJv376ov1MQwkG+wauZN2fM5RJzs1/6yQaN6PzMk9RrHCgMoHAms2vXLrZt28batWvp379/aXpBQWXcmQZmxYoVXHHFFaV7sgAbN24MWPbQoUMBn1u3bg1A06ZNWbhwIQsXLuTjjz9m7ty53HjjjXTt2pXOnTvTunVrvzaKi4vJy8sjOTk54DsT7MALTqMmICzF27Rp01KDrWuvvdYvv02bNgFqCUL1I4q0Gvni5ddov3KJX3pRTD3aPbKQ+h071oJUpy/hGPjUNerXr+83E/QpzPj4+NK0PXv2sGnTJrp27RrR+woKCsq1C7B0aeDAHatXr+bPf/5z6fLuypUrSUxMDLjP2LVrV+bNm8fSpUvxer107tyZK664glWrVjFnzpzS5d2VK1eWLrcGIjU1lbi4OExHTOUff/yRzZs309Hx9xBo3Bo2bEiPHj347LPPuPfee8MYDUGoGUSRViPb807RNjaBhkXlvxBOTr6LlF5VM8QQTi88Hg+rV6/mlVdeoV27drRp0waPx0O7du2YMmUK999/P8eOHeO+++6jbdu2Eb+vb9++TJo0idmzZ3PFFVewZs0a3nzzzYBljx07xvDhw5kwYQI7duxg1qxZTJ48uXQ2mZ6ezpAhQ+jSpQtKKZ5++mkaNmxI9+46XOT06dO59NJLGTx4MLfddhv79+/nD3/4A9dcc01QQ6OYmBgGDRrEggUL6NixI02bNmX+/PkkJib6jdvBgwdZvHgxXbp0ISUlhbS0NObOnUufPn2IiYlh2LBhJCUlsXfvXnJycpg9ezbnn39+xGN4tmF6jObAFHT0FF8w793Aa8B8w2vmVaFNBYwGxgGXouOdHgbeQccJ3eIqXw/4JXAl0AMdcLwlYAH7gA3AQ4bX9Ps1bXqMDXa9injU8JqT3YnR6rvskVYjg265HmvR03zbqHlp2qf/M5DLJwaL2iOcaUycOJF+/fpx00030a1bN5566ini4+NZuXIlsbGxDBs2jBkzZjBt2jSuvDLUd0Fobr31VqZMmcLDDz/M0KFD2bNnDy+88ELAslOmTKF169aMHj2aWbNmMX78eObMmVOa37NnTxYvXsywYcMYMWIEhw8fZu3ataVHeC688ELWrl3LoUOHGDp0KNOnT2f06NEhj6EsWrSIXr16MXHiRCZNmsTo0aO5+uqry5UZMWIEY8eO5e6776Zbt26l52/T09N5++23+fbbb/n1r3/NwIEDmTt3Lu3bt/fbrxVCY3qMLujA1dPQUWAa2lcXO+0Tu0xl2owDXkLHMP0F0Byoj1aOI4DNpseY4qrWDB1o/E6gJ9ARSAASgfPR8VE/Mj3GsMr3MqicUeu7RH+pApWN/nLsm0NsG3srB0ri+OUrz5PUID50JeGsjNghVA9n42cpVPQX02MkAh9RFtj7CPA0ehZ4CzpGKMBO4GLDa4ZlCWd6jPspC+wN8DLwIXAd0M1Os4B+vpikpsdIAb5FhzJ7Cx3kG+Ba4KeOto4B7Q2v+YPjfRsom5E+AXwRQKxthtd801Enqn2Xpd0aIKlVKumvLuP48ROiRAVBqCvcSJkiAbjB8JprAUyPsRHIsdPPt8s+E6pB02M0Qc8qfSw3vOZIO+9B4DOgAzp26H2AL7h3MbAQyDa85teO9u5FBx7vYyclAT8HyrvGKmOZ4TU3hJKTKPddlnZriJj69UlqJha6giDUGYY47o8CTndU69CzPx9Dw2yzH3p51Mdy3409q3vNkZdueowWdt73hte8w6lE7XQLveTrpKLZyBLTY+SbHqPA9Bifmx7jSdNjBNo4j2rfRZEKgiCcnVziuN9tKy0ADK9Zgja68XFxFdoE/2VW93M47TrX5EuA9yoo2wG9r5oAnItepv3Q9BgDK5Az4r7L0q4gCMKZSaxSyql0nrIs6ynHc3PHvX9Ug/Jp4UZPaO56drfrfq6wXdNj9EErQx/PGF5zT4CiX6P3Vr9Ez1j7UaYsE4Glpsc4x/CavgDQUe27KFKhTmNZlgQ4FyLiLDaoLLIs6/Iwywb6I3OmhTuI7nZCPQdt1/QYo4FnKdNT64HbAxS9Ffjcnkn66mairYZH20lJaIvhR8OQ2Z0Wsu+ytCvUWeLi4qLi7Uc4uykoKCAuLq62xaiLOM9IBjLgcKaFe5b0cAVtBHr2a9f0GMr0GDOBF9BLtKCP01xneE2/qB+G1/zMqUTtNAttvOSkc5D3Rtx3UaRCnSU1NZUDBw6Qn59/Ns8qhCpiWRb5+fkcOHDAz6+wAOgjKT46mR6jVB/Y950c+R9VoU3Q+5ROznE9l2vX9BgJwD8Ap+uqbGBEICVaSZzKNqp9l6XdKpCfn28ppaoyVYpFn5OqbU4bOXr16lXvt7/9bVzz5s2VM1JJtKgrS8ciR/TlKCkpIS8vz3riiScKN23aVFzFZk6bv5UAJIbIfwV9ThP00ucAyo59DAAaOcqu8t2YHiON8sY44wyvudi+Xw/kAw3s5xHACrteAtqDkI9Njj1LTI/RClgNdLeTTgLjDa/592AdMD3G/6CNgf5qeM0CR7oC/tdV/BPHfZX6HgxxyFCDKKXeq8SehchxlsggcogctSFHAKcEPwBP2vdOpwSfo50SFNj10giuSIM5ZNgGDAacfejrcMjQFPgYaO+qV86VoM27htd81643GK3ojgCvA5+if0D0p7xl7rfA+YbXPBJJ34MhM1JBEISzEMNrFpgeYyja4UEroAlwt6vYN8DQUIrExSzgQsrOal5vX07u8ilRm6aUV6LB6gHMBN51pTUFRgYoC3qPc7BPiUL0+y57pIIgCGcphtfcjvYtm42ezeXb16d2Whe7TGXaLEQrwF+hj6R8BxSij6isAH5meM0Ho9SF9WiHCc+gZ7QH0UvgR9HnTWcBnX0zWJecUeu7LO3WIEqpW1znuESOWpajLsggcogcp4scQmBEkQqCIAhCBMjSriAIgiBEgChSQRAEQYgAUaQRoJQ6Vyn1tFJqh1KqRCllKaXCPuullEpWSj2mlPpKKXVSKeVVSt2llKpXU3IopXrb5QNd7sPVFbUzRim1Sim1WymVr5Q6qJR6Uyl1VZj1ozUWVZYjWmNht9VHKbVOKbVfKXVCKVWglPpUKTVHKdUojPrRGo8qyxHN8XC1+wtXW+lh1InKeEQiR5Q/H2MraMsd7SRQ/aiPhxABlmXJVcULfS7Kcl1FYdZNRFuZuetbwNM1KEfvIDJYwIeVkMFbQTujanAsIpEjKmNht5VZQVtra3A8IpEjauPhaDMOMF1tpdfUeEQoRzQ/H2MraOuVmh4PuSK7ZEYaGQeAOWhvHVtDlHXzO+Ai+34a0IIyDxrjlVI9a0iOUizLUq7LHRKpIo6gD2Gnof1UznHkzQhRN5pjEYkcpUQ4FqBdkA0H2qK9vAxCe2oB6K+USq6gbjTHIxI5SonCePi4E/CgjxmESzTHIxI5SonieOwJ0NbgEHWqYzyESKhtTX6mXMAGKjcT/MQufxSoZ6d1p+yX5cIakqO3750R9r+R61mhvYVYwMmaGosI5YjKWFTQ/vuOPiXV9GejCnJEdTyANuiAyQeBhxwyhJoJRnU8IpAjauNB2Yw0twp1q/XzIVflL5mR1gJKqXjKIhF8aVmWzw/oTkexS2tWKrD3E08ppXKVUg8rpZqGrqWxLOtHV1J9wLdfc6CCd0Z1LKoqRwC5qjwWAdpKVEoNQnt7AVhqWdaxIGWr7bNRGTkC1I3GeMxH+zD9A3rlIJz3Vsd4VFqOAHJF6/PRRimVZ7e1Uyk1y+5zsPfWye+Osx1RpLVDMmVj7wwg67yvjXAVqei9o45oh88bK/qjDsFUoKF9/0wF5ap7LMKVw03EY6GUaqSUstDLh6+gAw6vBG6qoFrUx6OKcriJaDyUUlcCo9Cu3ZZU4r1RHY8I5HATrb+VOHQf49B+X2egHbcHo65+d5zViCKtHYKFtahKIN1IOYj+IjgPvYfWDfjMzutKWWDcsFFKjUG75gL4NzC3ouJhpFdpLCopB1TDWARgKPBcBfk19dkIJQdEaTyUUrHAIqAYmGTZa5FhErXxiFAOiO7n43PgZvRefgPgKrt9gGuUUr2D1KtL3x2CjSjS2iGPsth4zgCySY77b6kBLMsyLct6xLKsXZZlFViW9R7aKbSPbpVpTyn1G/QXdAzwDjDIsqzCCqpUy1hUQY6oj4VlWT9alqXQM+LewD476wal1GVBqkV9PKooRzTHYzDap+laAKXUJWhH4T7OVUq541b6iOZ4RCJHVD8flmVtsizrWcuy9thtbQAeDqOtOvPdIZQhirQWsCzrJNoxMsBPHGe/zncU21YTsiilAn0GnL9oSwLkB2trLPAs+nP1FtA/1B5cdYxFVeSw60VtLMo1YFn5lmVtRIeF8nFekLLV9tmojBwQ1fHwnVf9JVr2bcCtjvzngL8Gqhjl8aiyHBD1v5UqtVWXvjuEMkSRRoBSKk4plaKUSkHvcfjSU+wr3n72HbRe7Kj+gv1vEnCX3UZmgPzqluOvSqnpSqnzlFLx9gwly5HvFzUhiAzj0HuQMcA6IMOyrOMBylX3WEQiR1TGwm5/kVKqr1IqVSmVoJTqRfmQUF9WIEc0xyMSOaI2HpWQt1rHI0I5ojkeryql/lcp1cH+f+mNPtZSrq26Mh5CCGrbbPh0vqj4gLYFjLXL+Z4XO+pG89B9JHK8UkG9jdjm9WHIkBtChrQaGotI5IjKWNhtHamgrdWOctU9HpHIEbXxCCBXlqOt9BByVJsDgkrKEc3Px4cVtLW0tsZDrqpdMiOtJSzLKkAbGDyODiB7Cm3Cfjfw2xoU5S/oJa2dwI/ow/o70NaD11hl5vXVxhk6Fo+i4yHmoY1bfgA2A3cAwyqqGOXxqLIc1IHPBpyxn497gWXAF0AB2qL6fWAy8OuKKtah8RBsJIyaIAiCIESAzEgFQRAEIQJEkQqCIAhCBIgiFQRBEIQIEEUqCIIgCBEgilQQBEEQIkAUqSAIgiBEgChSQYgCdjitQF5o6lSbgiBEH1GkgiAIghABokgFQRAEIQJEkQqCIAhCBIgiFQQXSqlkpdQDSqk3lFK7lVI/KKUKlVJ5Sql3lVJ3KaUSw2wrzbHPaSmlxiql+imlNiiljiqljimlXldKdQ+jrQ5KqSVKqUNKqZNKqe1Kx111l7tEKfWYUmqzUmqfUuq4Xf4rpdQapdTIqoyLIAiBEV+7guBCKdUF+CREsQ+A/7HsEG1KqVygo523xLKssXZ6GrDbUe8ttMNx5WrvJDDQsqw3HHI42/wv8BOgeQBZxlqWtcRRbzLwSAj5n7QsSxycC0IUiK1tAQShDlICeIGt6Oga3wP1AQMdMSUW+ClwG/BgJdu+Gh1C6zXgHGA0WqnGA0uUUj+xLOtEgHrdbDkWoMNoTQB8QZ0zgSWOsidt2bcBh9GRShoBvdAh9wBuVUr91bKs9yopvyAILkSRCoILy7I+BQylVFu0AmuDVl7vA13sC2AAlVekJtDDsqyTAEqpXeiQWgCtgeuA5YHEAvpYlrXNrneCskDQHqVUkmVZx2z5nwaeVkpdCHQFUoBCIAfoDjRwyC+KVBAiRBSpILhQSjVDx528Dv8lWCftqtD8iz4larOEMkUKcDmBFelmnxK1+cyV3ww4BnqP1G63awhZqiK/IAguRJEKgj/PAIPCKBdfhbYPhnhuFqReruv5pOs5BsA2gspBz6JDURX5BUFwIVa7guBAKdUAPRP18W/gPCDWsiwFrIjwFS1DPB8JUq/Q9RzMSvDnlFeiC+x3xNjyfxuOkIIghI8oUkEoT1PKjHgA/mlZ1i7LsoqVUqloi9tIGKWUqu94dh9f+W+E7ae4nv9uWdYhy7IspdTVQIsI2xcEwYUs7QpCeQ6hZ4VN7efpSqmW6Bngr/FXVJXFAP6jlHJa7fr4Bng1wvbde6dLlVL/QBsyjY2wbUEQAiCKVBAcWJZVpJSaA8y1k5oBd9v3B4A3gL4RvGIN0B+4xJV+ChgX5OhL2FiW9b5Sag1wrZ3kAWba92+gFbkYGQlCFJGlXUFwYVnWPOBW9FGVQvS+4lLgCuCrCJtfAfwCvff6o329AVxpWda6CNv2MQx9LOcAWv5c4M/ovd/iKL1DEAQb8WwkCNVIAM9G4yzLWlwrwgiCUC3IjFQQBEEQIkAUqSAIgiBEgChSQRAEQYgA2SMVBEEQhAiQGakgCIIgRIAoUkEQBEGIAFGkgiAIghABokgFQRAEIQJEkQqCIAhCBPw/hmWtuOWo6lcAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_twin(amazon_overall,amazon_t1,'overall R@50','tail absolute R@50',data='amazon')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

